Monte Carlo modeling in single top quark and in other rare top-related processes at ATLAS and CMS

The production of top quarks through single or rare production modes has become important due to the large amount of data collected by both ATLAS and CMS at the LHC. Many searches are now studying these processes either as a targeted signal or as an important source of background. This document reviews the Monte Carlo simulations used to model these processes in ATLAS and CMS, and how the modeling systematic uncertainties are estimated. Many analyses have also recently released a large variety of unfolded distributions. These distributions are shown and the modeling from various Monte Carlo generators are compared to the data.

==> clean.sh <==
rm top2019.aux top2019.bbl top2019.bcf top2019.blg top2019.log top2019.run.xml

